A proof of the Reinhardt conjecture

We prove the Reinhardt conjecture: among centrally symmetric convex disks in the plane, the smoothed regular octagon has the least optimal lattice packing density, and equality holds precisely for its nonsingular affine images. Local cost inequalities reduce arbitrarily long switching cycles of a minimizer to six types. We exclude those types by geometric comparisons and rigorous finite verification, and identify the remaining short minimizer.

==> anc/CLAIM-LOCATIONS--1122R16.tsv <==
固定包命题编号	对应命题	位置类别	TeX标签	v1编号	v1页	1122R16编号	1122R16页	查阅位置
G01	外部几何表示、存在与有限切换输入	正文或附录命题	fd:section	2	4	2	5	几何表示和存在性的输入见本节
G01	外部几何表示、存在与有限切换输入	正文或附录命题	fw:finiteness	A.3	131	A.4	63	本稿定理 A.4 给出有限切换的解析证明
G01	外部几何表示、存在与有限切换输入	算法说明	verify:interfaces	H.1	439	K.1	417	本稿 K.1 说明与固定包 G01 的对应
G02	不变紧集、乘子上界及光滑八边形比较预算	正文或附录命题	fd:compact	2.1	5	2.1	6	新版位置
G02	不变紧集、乘子上界及光滑八边形比较预算	正文或附录命题	fw:compact-bounds	A.1	129	A.1	61	新版位置
G02	不变紧集、乘子上界及光滑八边形比较预算	正文或附录命题	fd:budget	2.19	8	2.19	9	新版位置
G02	不变紧集、乘子上界及光滑八边形比较预算	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
G03	合法局部替换、真正重切口与整体对称	正文或附录命题	fd:replacement	2.2	5	2.2	6	新版位置
G03	合法局部替换、真正重切口与整体对称	正文或附录命题	fd:reanchor	2.6	7	2.6	8	新版位置
G03	合法局部替换、真正重切口与整体对称	正文或附录命题	fd:lawful-symmetry	2.5	7	2.5	8	新版位置
G03	合法局部替换、真正重切口与整体对称	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
G04	正规性、完整lift粘合及调和Casimir界	正文或附录命题	fd:normality	2.4	6	2.4	7	新版位置
G04	正规性、完整lift粘合及调和Casimir界	正文或附录命题	sw:normality	A.8	135	A.9	68	新版位置
G04	正规性、完整lift粘合及调和Casimir界	正文或附录命题	pc:two-cuts	B.114	262	B.121	204	新版位置
G04	正规性、完整lift粘合及调和Casimir界	正文或附录命题	pc:short-rigid-global	B.115	263	B.122	204	新版位置
G04	正规性、完整lift粘合及调和Casimir界	正文或附录命题	cal:harmonic	A.12	138	A.13	71	新版位置
G04	正规性、完整lift粘合及调和Casimir界	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
A01	物理费用容量组合原则	正文或附录命题	as:capacity	6.2	13	4.1	15	新版位置
A01	物理费用容量组合原则	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
A02	全长度run结构与M≤3等解析约束	正文或附录命题	analytic:structural-theorem	18.1	45	5.1	18	新版位置
A02	全长度run结构与M≤3等解析约束	正文或附录命题	analytic:M-three	18.3	46	5.3	19	新版位置
A02	全长度run结构与M≤3等解析约束	正文或附录命题	analytic:L-one	18.5	46	5.5	20	新版位置
A02	全长度run结构与M≤3等解析约束	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
A03	21必要类型的全长度解析分类	正文或附录命题	run:21	20.3	55	5.14	28	新版位置
A03	21必要类型的全长度解析分类	正文或附录命题	en:finite-reduction	20.3	55	5.14	28	新版位置
A03	21必要类型的全长度解析分类	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
A04	局部比较之后的R01—R06六型组合	正文或附录命题	new:uniform-six	24.1	80	6.15	37	新版位置
A04	局部比较之后的R01—R06六型组合	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
M01	有限闭覆盖、候选保留收缩及有理支撑的一般正确性	正文或附录命题	eight:common-cover	26.1	82	7.1	38	新版位置
M01	有限闭覆盖、候选保留收缩及有理支撑的一般正确性	正文或附录命题	cv:finite-rejection	H.6	442	K.6	421	新版位置
M01	有限闭覆盖、候选保留收缩及有理支撑的一般正确性	正文或附录命题	cv:contraction	H.7	443	K.7	421	新版位置
M01	有限闭覆盖、候选保留收缩及有理支撑的一般正确性	正文或附录命题	nine:support	36.4	119	11.4	53	新版位置
M01	有限闭覆盖、候选保留收缩及有理支撑的一般正确性	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
M02	Reinhardt猜想：全局密度下界与仿射八边形等号类	正文或附录命题	five:main	1.1	1	1.1	1	新版位置
M02	Reinhardt猜想：全局密度下界与仿射八边形等号类	正文或附录命题	ten:assembly-proposition	39.1	128	13.1	59	新版位置
M02	Reinhardt猜想：全局密度下界与仿射八边形等号类	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
W04	R04原严格九弧极小源排除	正文或附录命题	r04:exclusion	38.1	125	10.1	45	新版位置
W04	R04原严格九弧极小源排除	正文或附录命题	r04:global-bound	38.2	127	10.2	47	新版位置
W04	R04原严格九弧极小源排除	正文或附录命题	r04:cost-bridge	38.8	126	10.10	47	新版位置
W04	R04原严格九弧极小源排除	正文或附录命题	r04:budget-identity	38.10	127	10.12	47	新版位置
W04	R04原严格九弧极小源排除	算法说明	reader:r04	H.9	464	K.3.3	425	新版位置
W06	R06九正弧原全局极小候选类型排除	正文或附录命题	r06:exclusion	37.1	121	12.1	55	新版位置
W06	R06九正弧原全局极小候选类型排除	正文或附录命题	r06:source-root	37.3	123	12.3	58	新版位置
W06	R06九正弧原全局极小候选类型排除	正文或附录命题	r06:finite-cover	37.4	124	12.4	59	新版位置
W06	R06九正弧原全局极小候选类型排除	算法说明	reader:r06	H.8	461	K.3.4	425	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	as:capacity	6.2	13	4.1	15	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	as:placement	6.1	13	3.1	9	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	run:source-qualification	13.1	35	3.2	11	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	run:own-singleton	12.1	32	3.3	13	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	new:own	7.2	17	B.2	101	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	new:sixdensity	7.4	18	B.4	102	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	fee:four	B.122	271	B.129	212	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	fee:opposite126	B.126	275	B.133	216	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	opt:pair650	E.2	350	E.2	292	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	正文或附录命题	late:r24:W807	C.12	321	C.12	263	新版位置
LOC-ANALYTIC	完整源放置、物理容量及本轮解析费用（own pair9/25、合资格3/7、四弧103/250、中心63/500、反向pair650、joint807）	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
LOC-RUNS	全长度解析结构、二十一必要类型及六型中间装配	正文或附录命题	analytic:structural-theorem	18.1	45	5.1	18	新版位置
LOC-RUNS	全长度解析结构、二十一必要类型及六型中间装配	正文或附录命题	run:21	20.3	55	5.14	28	新版位置
LOC-RUNS	全长度解析结构、二十一必要类型及六型中间装配	正文或附录命题	new:uniform-six	24.1	80	6.15	37	新版位置
LOC-RUNS	全长度解析结构、二十一必要类型及六型中间装配	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
LOC-FOURCORE	四core A389／单返回E473／双返回74/125及其精确多项式输入	正文或附录命题	loc:A389	B.14	171	B.36	121	新版位置
LOC-FOURCORE	四core A389／单返回E473／双返回74/125及其精确多项式输入	正文或附录命题	loc:E473	B.17	176	B.39	126	新版位置
LOC-FOURCORE	四core A389／单返回E473／双返回74/125及其精确多项式输入	正文或附录命题	lc:two-return	8.3	21	B.7	104	新版位置
LOC-FOURCORE	四core A389／单返回E473／双返回74/125及其精确多项式输入	正文或附录命题	loc:AED-certificates	B.1.5	177	B.5.5	127	新版位置
LOC-FOURCORE	四core A389／单返回E473／双返回74/125及其精确多项式输入	算法说明	reader:local:m109	H.5.2	449	K.3.1	424	新版位置
LOC-F245	三弧49/200：固定44813叶、89625节点的完整闭覆盖与八谓词	正文或附录命题	f245:theorem	B.20	178	B.42	127	新版位置
LOC-F245	三弧49/200：固定44813叶、89625节点的完整闭覆盖与八谓词	正文或附录命题	f245:residual	B.23	188	B.45	138	新版位置
LOC-F245	三弧49/200：固定44813叶、89625节点的完整闭覆盖与八谓词	正文或附录命题	f245:certificate	B.5.1	268	B.9.1	210	新版位置
LOC-F245	三弧49/200：固定44813叶、89625节点的完整闭覆盖与八谓词	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-OWNSIX	六own-arc609/1000、Edge41及forward本地解析前提	正文或附录命题	loc:OwnSix609	B.32	194	B.54	143	新版位置
LOC-OWNSIX	六own-arc609/1000、Edge41及forward本地解析前提	正文或附录命题	loc:Edge41	B.31	194	B.53	143	新版位置
LOC-OWNSIX	六own-arc609/1000、Edge41及forward本地解析前提	正文或附录命题	fp:final	B.37	199	B.59	149	新版位置
LOC-OWNSIX	六own-arc609/1000、Edge41及forward本地解析前提	算法说明	reader:local:algebra	H.5.1	449	K.3.1	424	新版位置
LOC-FORWARD	完整forward pair与四源状态forcing；64727叶129453节点的有限输入	正文或附录命题	nx:forward-pair	C.10	320	C.10	262	新版位置
LOC-FORWARD	完整forward pair与四源状态forcing；64727叶129453节点的有限输入	正文或附录命题	fp:final	B.37	199	B.59	149	新版位置
LOC-FORWARD	完整forward pair与四源状态forcing；64727叶129453节点的有限输入	正文或附录命题	fin:forward-force	B.24	189	B.46	138	新版位置
LOC-FORWARD	完整forward pair与四源状态forcing；64727叶129453节点的有限输入	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-WEAKFIVE	proper-five弱3/5费用与完整末端/内点分支	正文或附录命题	wk:five600	B.47	203	B.69	152	新版位置
LOC-WEAKFIVE	proper-five弱3/5费用与完整末端/内点分支	正文或附录命题	p32:weak-five-thm	B.47	203	B.69	152	新版位置
LOC-WEAKFIVE	proper-five弱3/5费用与完整末端/内点分支	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-HIGH-TAIL	非正入口61/200、完整返回379/1000、S405及HIGH吸收12285系数	正文或附录命题	loc:ST305-transfer	B.76	226	B.91	174	新版位置
LOC-HIGH-TAIL	非正入口61/200、完整返回379/1000、S405及HIGH吸收12285系数	正文或附录命题	lc:returned	8.7	21	B.11	105	新版位置
LOC-HIGH-TAIL	非正入口61/200、完整返回379/1000、S405及HIGH吸收12285系数	正文或附录命题	cmp:high-absorption	B.72	224	B.89	172	新版位置
LOC-HIGH-TAIL	非正入口61/200、完整返回379/1000、S405及HIGH吸收12285系数	正文或附录命题	loc:S405	B.83	234	B.96	179	新版位置
LOC-HIGH-TAIL	非正入口61/200、完整返回379/1000、S405及HIGH吸收12285系数	算法说明	reader:local:algebra	H.5.1	449	K.3.1	424	新版位置
LOC-CENTER	prefix650两段18/16次多项式、中心普通reserve与profile界	正文或附录命题	hc:prefix650	B.107	257	B.114	199	新版位置
LOC-CENTER	prefix650两段18/16次多项式、中心普通reserve与profile界	正文或附录命题	hc:650-certificates	8	258	7	200	新版位置
LOC-CENTER	prefix650两段18/16次多项式、中心普通reserve与profile界	正文或附录命题	ctr:essential-certificates	C.4.3.2	299	C.4.3.2	241	新版位置
LOC-CENTER	prefix650两段18/16次多项式、中心普通reserve与profile界	正文或附录命题	pf:opposite126	C.6	309	C.6	251	新版位置
LOC-CENTER	prefix650两段18/16次多项式、中心普通reserve与profile界	算法说明	reader:local:algebra	H.5.1	449	K.3.1	424	新版位置
LOC-CROSSED	交叉core、R24 scalar机制及同lift联合支付的旧有限输入	正文或附录命题	late:r24:F500	E.17	360	E.12	301	新版位置
LOC-CROSSED	交叉core、R24 scalar机制及同lift联合支付的旧有限输入	正文或附录命题	late:r24:W807	C.12	321	C.12	263	新版位置
LOC-CROSSED	交叉core、R24 scalar机制及同lift联合支付的旧有限输入	算法说明	reader:local:algebra	H.5.1	449	K.3.1	424	新版位置
LOC-H3	first-contact/H2与proper-nine H3：物理域归约及26项有限义务	正文或附录命题	six:lem:H2	D.2	325	D.2	267	新版位置
LOC-H3	first-contact/H2与proper-nine H3：物理域归约及26项有限义务	正文或附录命题	six:lem:H3	D.3	325	D.3	268	新版位置
LOC-H3	first-contact/H2与proper-nine H3：物理域归约及26项有限义务	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H3	first-contact/H2与proper-nine H3：物理域归约及26项有限义务	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
LOC-H2-01	初始闭覆盖及16个排除叶/22个保留owner	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-01	初始闭覆盖及16个排除叶/22个保留owner	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-02	old interval：固定33输入	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-02	old interval：固定33输入	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-03	old interval：generic event	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-03	old interval：generic event	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-04	old interval：a00 joint action	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-04	old interval：a00 joint action	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-05	old interval：two-prefix	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-05	old interval：two-prefix	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-06	old interval：r10 physical primitive	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-06	old interval：r10 physical primitive	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-07	old interval：a1两owner	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-07	old interval：a1两owner	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-08	large-p输入+两个2940门	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-08	large-p输入+两个2940门	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-09	r0 cap及新增fixed34小p闭拼接	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-09	r0 cap及新增fixed34小p闭拼接	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-10	weak natural ND12完整域	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-10	weak natural ND12完整域	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-11	强支IBP边界120及径向源恒等式	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-11	强支IBP边界120及径向源恒等式	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-12	weak R∈[8,9]完整47540	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-12	weak R∈[8,9]完整47540	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-13	R=9 tail及R≥9 transport输入	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-13	R=9 tail及R≥9 transport输入	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-14	r2301：33→9→7+2→ABC完整链	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-14	r2301：33→9→7+2→ABC完整链	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-15	r1111 product/convex闭owner	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-15	r1111 product/convex闭owner	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-16	r1210 tail+seven-joint+correlated N1	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-16	r1210 tail+seven-joint+correlated N1	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-17	r1211 source raw7920+H1260+Fsmall7168	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-17	r1211 source raw7920+H1260+Fsmall7168	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-18	r1310 weak176/strong自然352/own budget320	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-18	r1310 weak176/strong自然352/own budget320	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-19	r1311自然three faces528/own budget320	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-19	r1311自然three faces528/own budget320	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-20	highest eta独立line16与source	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-20	highest eta独立line16与source	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H3-01	LOW174	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H3-01	LOW174	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H3-02	κ64 guarded closed cover	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H3-02	κ64 guarded closed cover	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H3-03	floor128+A64	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H3-03	floor128+A64	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H3-04	J27原实现+新独立交叉	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H3-04	J27原实现+新独立交叉	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H3-05	terminal同桥138恒等式	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H3-05	terminal同桥138恒等式	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-H2-21	closed cover边界联合	正文或附录命题	six:app:computation	D.10	342	D.10	285	新版位置
LOC-H2-21	closed cover边界联合	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-R08-R10-R11	R08/R10/R11/R12/R13等现行解析排除与长负run分支	正文或附录命题	late:r08:exclusion	22.1	64	6.3	31	新版位置
LOC-R08-R10-R11	R08/R10/R11/R12/R13等现行解析排除与长负run分支	正文或附录命题	late:r10:exclusion	22.7	72	6.4	32	新版位置
LOC-R08-R10-R11	R08/R10/R11/R12/R13等现行解析排除与长负run分支	正文或附录命题	late:r11:exclusion	22.11	75	6.5	33	新版位置
LOC-R08-R10-R11	R08/R10/R11/R12/R13等现行解析排除与长负run分支	正文或附录命题	run:long-exclusion	23.1	76	6.7	34	新版位置
LOC-R08-R10-R11	R08/R10/R11/R12/R13等现行解析排除与长负run分支	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
LOC-R15	条件中央费用和R15三段完整整数闭覆盖	正文或附录命题	new:centralfee	11.1	28	B.21	110	新版位置
LOC-R15	条件中央费用和R15三段完整整数闭覆盖	正文或附录命题	new:allocation	11.3	31	B.15	113	新版位置
LOC-R15	条件中央费用和R15三段完整整数闭覆盖	正文或附录命题	new:r15thm	21.3	60	6.1	29	新版位置
LOC-R15	条件中央费用和R15三段完整整数闭覆盖	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-R07	R07四范围穷尽、double-lower及general完整闭覆盖	正文或附录命题	new:r07	21.2	56	F.1.2	346	新版位置
LOC-R07	R07四范围穷尽、double-lower及general完整闭覆盖	正文或附录命题	new:r07root	21.1	58	F.4	351	新版位置
LOC-R07	R07四范围穷尽、double-lower及general完整闭覆盖	正文或附录命题	new:r07finite	21.2	59	F.1	352	新版位置
LOC-R07	R07四范围穷尽、double-lower及general完整闭覆盖	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-R17	R17两returned unions、exclusive入口重组及binary80六片weighted center	正文或附录命题	new:r17center	21.4	63	F.2	356	新版位置
LOC-R17	R17两returned unions、exclusive入口重组及binary80六片weighted center	正文或附录命题	new:r17window	21.4	60	F.6	353	新版位置
LOC-R17	R17两returned unions、exclusive入口重组及binary80六片weighted center	正文或附录命题	new:r17outer	21.6	62	F.8	355	新版位置
LOC-R17	R17两returned unions、exclusive入口重组及binary80六片weighted center	算法说明	reader:local:cover	H.5.3	450	K.3.1	424	新版位置
LOC-SHORT-ANALYTIC	B≤7的短类归约、端点/绕数桥与八边形短类	正文或附录命题	short:rigidity	A.15	141	13.2	59	新版位置
LOC-SHORT-ANALYTIC	B≤7的短类归约、端点/绕数桥与八边形短类	正文或附录命题	short:interface	A.14	140	A.15	73	新版位置
LOC-SHORT-ANALYTIC	B≤7的短类归约、端点/绕数桥与八边形短类	正文或附录命题	sh:mixed-five	A.25	149	A.25	83	新版位置
LOC-SHORT-ANALYTIC	B≤7的短类归约、端点/绕数桥与八边形短类	正文或附录命题	sh:reverse-five	A.26	150	A.26	84	新版位置
LOC-SHORT-ANALYTIC	B≤7的短类归约、端点/绕数桥与八边形短类	正文或附录命题	sh:reverse-seven	A.30	154	A.30	89	新版位置
LOC-SHORT-ANALYTIC	B≤7的短类归约、端点/绕数桥与八边形短类	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
LOC-SHORT6	六弧021020固定a,t导数：small-r28743系数、41716闭盒、derivative cube及尾带	正文或附录命题	sh:six02-finite	A.29	153	A.29	87	新版位置
LOC-SHORT6	六弧021020固定a,t导数：small-r28743系数、41716闭盒、derivative cube及尾带	正文或附录命题	sh:six02-cost	A.53	152	A.58	86	新版位置
LOC-SHORT6	六弧021020固定a,t导数：small-r28743系数、41716闭盒、derivative cube及尾带	正文或附录命题	short:finite-inputs	H.11.1	469	K.3	424	新版位置
LOC-SHORT6	六弧021020固定a,t导数：small-r28743系数、41716闭盒、derivative cube及尾带	算法说明	reader:local:taylor	H.5.4	452	K.3	424	新版位置
LOC-SHORT7R	反向七链九族87898原叶→90549完整叶及代数/尾界	正文或附录命题	sh:reverse-seven	A.30	154	A.30	89	新版位置
LOC-SHORT7R	反向七链九族87898原叶→90549完整叶及代数/尾界	正文或附录命题	sh:arithmetic-reverse	H.11.3	471	K.3	424	新版位置
LOC-SHORT7R	反向七链九族87898原叶→90549完整叶及代数/尾界	算法说明	reader:local:taylor	H.5.4	452	K.3	424	新版位置
LOC-SHORT7P	pure-forward七链完整signed frame、两级state-DP及16段69927终叶	正文或附录命题	sh:pure-chart	A.65	158	A.71	94	新版位置
LOC-SHORT7P	pure-forward七链完整signed frame、两级state-DP及16段69927终叶	正文或附录命题	sh:half-state	A.33	159	A.33	94	新版位置
LOC-SHORT7P	pure-forward七链完整signed frame、两级state-DP及16段69927终叶	正文或附录命题	sh:state-filter	A.34	160	A.34	95	新版位置
LOC-SHORT7P	pure-forward七链完整signed frame、两级state-DP及16段69927终叶	正文或附录命题	sh:arithmetic-forward	H.11.4	471	K.3	424	新版位置
LOC-SHORT7P	pure-forward七链完整signed frame、两级state-DP及16段69927终叶	算法说明	reader:local:dp	H.5.5	452	K.3	424	新版位置
EIGHT-COMMON	合资格物理候选的保点收缩、闭分割与终端严格矛盾的有限排除原则	正文或附录命题	eight:common-cover	26.1	82	7.1	38	新版位置
EIGHT-COMMON	合资格物理候选的保点收缩、闭分割与终端严格矛盾的有限排除原则	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
R01-GEOMETRY	R01完整signed frame、五维Gram图、真实moving-state费用与合法极小变分、120端根/1250中格归约	正文或附录命题	eight:thm:chart	28.2	84	G.2	366	新版位置
R01-GEOMETRY	R01完整signed frame、五维Gram图、真实moving-state费用与合法极小变分、120端根/1250中格归约	正文或附录命题	eight:thm:elliptic	29.3	86	G.5	368	新版位置
R01-GEOMETRY	R01完整signed frame、五维Gram图、真实moving-state费用与合法极小变分、120端根/1250中格归约	正文或附录命题	eight:prop:cost	30.1	87	G.6	369	新版位置
R01-GEOMETRY	R01完整signed frame、五维Gram图、真实moving-state费用与合法极小变分、120端根/1250中格归约	正文或附录命题	eight:lem:stationarity	30.2	88	G.7	371	新版位置
R01-GEOMETRY	R01完整signed frame、五维Gram图、真实moving-state费用与合法极小变分、120端根/1250中格归约	正文或附录命题	eight:lem:end-cover	31.2	90	G.9	373	新版位置
R01-GEOMETRY	R01完整signed frame、五维Gram图、真实moving-state费用与合法极小变分、120端根/1250中格归约	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
R01-REGIONS	R01中央/下边区域与全角small-shape的21条闭带成本/方向导数排除	正文或附录命题	eight:lem:regions	32.1	91	G.10	374	新版位置
R01-REGIONS	R01中央/下边区域与全角small-shape的21条闭带成本/方向导数排除	算法说明	reader:eight	H.6	453	K.3.2	424	新版位置
R01-ARITHMETIC	R01 binary64向外区间、Padé真实对数、Taylor/jet与端点连续延拓的算术合同	正文或附录命题	eight:app:arithmetic	33	94	G.6	375	新版位置
R01-ARITHMETIC	R01 binary64向外区间、Padé真实对数、Taylor/jet与端点连续延拓的算术合同	算法说明	reader:eight	H.6	453	K.3.2	424	新版位置
R01-FINITE	R01完整120端根/1250中格及全部finite-lemma的955790项、28profile排除	正文或附录命题	eight:prop:finite	32.2	93	G.11	375	新版位置
R01-FINITE	R01完整120端根/1250中格及全部finite-lemma的955790项、28profile排除	正文或附录命题	eight:thm:main	27.1	82	7.2	39	新版位置
R01-FINITE	R01完整120端根/1250中格及全部finite-lemma的955790项、28profile排除	算法说明	reader:eight	H.6	453	K.3.2	424	新版位置
R02-CHART	R02完整五负三正闭合图、非中心性与真实状态负方向	正文或附录命题	mix:r02-chart	35.3	102	G.12	382	新版位置
R02-CHART	R02完整五负三正闭合图、非中心性与真实状态负方向	正文或附录命题	mix:noncentral	35.5	104	G.14	384	新版位置
R02-CHART	R02完整五负三正闭合图、非中心性与真实状态负方向	正文或附录命题	mix:orientation	35.6	105	G.15	385	新版位置
R02-CHART	R02完整五负三正闭合图、非中心性与真实状态负方向	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
R02-SOURCES	R02九笔费用、两个整周期许可源及规范root域	正文或附录命题	mix:r02-root	35.22	107	8.6	43	新版位置
R02-SOURCES	R02九笔费用、两个整周期许可源及规范root域	正文或附录命题	mix:r02-fees	6	106	5	41	新版位置
R02-SOURCES	R02九笔费用、两个整周期许可源及规范root域	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
MIXED-VALUE-RULES	R02/R03必要值组合、Hermite/Bernstein与全盒Taylor上界	正文或附录命题	mix:verification	35.5	110	G.8.3	386	新版位置
MIXED-VALUE-RULES	R02/R03必要值组合、Hermite/Bernstein与全盒Taylor上界	正文或附录命题	mix:hermite-sign	35.30	110	G.62	387	新版位置
MIXED-VALUE-RULES	R02/R03必要值组合、Hermite/Bernstein与全盒Taylor上界	正文或附录命题	mix:adaptive-majorant	35.31	110	G.63	387	新版位置
MIXED-VALUE-RULES	R02/R03必要值组合、Hermite/Bernstein与全盒Taylor上界	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
R02-FINITE	R02全原根、6个原版本与15,310,123个终端的完整有限排除	正文或附录命题	mix:thm:r02	35.1	101	8.1	41	新版位置
R02-FINITE	R02全原根、6个原版本与15,310,123个终端的完整有限排除	正文或附录命题	mix:finite-covers	35.7	111	G.16	388	新版位置
R02-FINITE	R02全原根、6个原版本与15,310,123个终端的完整有限排除	算法说明	reader:eight	H.6	453	K.3.2	424	新版位置
R03-CHART	R03正尾图、完整021反解、反射与根域包含	正文或附录命题	mix:r03-chart	35.4	103	G.13	383	新版位置
R03-CHART	R03正尾图、完整021反解、反射与根域包含	正文或附录命题	mix:r03-root	35.27	109	9.5	45	新版位置
R03-CHART	R03正尾图、完整021反解、反射与根域包含	正文或附录命题	mix:noncentral	35.5	104	G.14	384	新版位置
R03-CHART	R03正尾图、完整021反解、反射与根域包含	正文或附录命题	mix:orientation	35.6	105	G.15	385	新版位置
R03-CHART	R03正尾图、完整021反解、反射与根域包含	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
R03-FINITE	R03全原根、12个原版本与10,100,416个终端的完整有限排除	正文或附录命题	mix:thm:r03	35.2	101	9.1	43	新版位置
R03-FINITE	R03全原根、12个原版本与10,100,416个终端的完整有限排除	正文或附录命题	mix:finite-covers	35.7	111	G.16	388	新版位置
R03-FINITE	R03全原根、12个原版本与10,100,416个终端的完整有限排除	算法说明	reader:eight	H.6	453	K.3.2	424	新版位置
R03-SOURCES	R03十三条proper源费用、cut1密度、四个forward状态及5/4产品界	正文或附录命题	mix:r03-products	35.24	108	9.2	44	新版位置
R03-SOURCES	R03十三条proper源费用、cut1密度、四个forward状态及5/4产品界	正文或附录命题	mix:r03-fees	7	108	6	43	新版位置
R03-SOURCES	R03十三条proper源费用、cut1密度、四个forward状态及5/4产品界	正文或附录命题	mix:r03-density	35.23	108	9.1	44	新版位置
R03-SOURCES	R03十三条proper源费用、cut1密度、四个forward状态及5/4产品界	算法说明	verify:interfaces	H.1	439	K.1	417	新版位置
R05-QUAL	原全局极小候选的实际源、同一完整正规lift与双协向量twist	正文或附录命题	nine:qualification	36.2	113	11.2	48	新版位置
R05-QUAL	原全局极小候选的实际源、同一完整正规lift与双协向量twist	正文或附录命题	nine:source-interface	36.1	112	10.1	45	新版位置
R05-QUAL	原全局极小候选的实际源、同一完整正规lift与双协向量twist	算法说明	reader:r05:kernel	H.7.2	459	K.4.3	428	新版位置
R05-PHYSICAL-GRAPH	完整物理frame图、实际均值与严格正whole-period竞争者/原驻值值行	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-PHYSICAL-GRAPH	完整物理frame图、实际均值与严格正whole-period竞争者/原驻值值行	正文或附录命题	nine:central-rows	36.15	117	11.13	52	新版位置
R05-PHYSICAL-GRAPH	完整物理frame图、实际均值与严格正whole-period竞争者/原驻值值行	正文或附录命题	nine:thm:r05	36.1	112	11.1	48	新版位置
R05-PHYSICAL-GRAPH	完整物理frame图、实际均值与严格正whole-period竞争者/原驻值值行	算法说明	reader:r05:kernel	H.7.2	459	K.4.3	428	新版位置
R05-D1-DOMAIN	源到B05的五维有界归约、selected root、低/高shape与imbalance/scale端点	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-D1-DOMAIN	源到B05的五维有界归约、selected root、低/高shape与imbalance/scale端点	正文或附录命题	nine:B0	36.7	114	11.6	49	新版位置
R05-D1-DOMAIN	源到B05的五维有界归约、selected root、低/高shape与imbalance/scale端点	算法说明	reader:r05:reduction	H.7.1	458	K.4.3	428	新版位置
R05-D1-COLLAR	两RETURN宽度>1/1000及正确owner上界/仿射支撑	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-D1-COLLAR	两RETURN宽度>1/1000及正确owner上界/仿射支撑	算法说明	reader:r05:reduction	H.7.1	458	K.4.3	428	新版位置
R05-D2-B0	B05根域31142完整终格至12208保留格的旧全根覆盖	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-D2-B0	B05根域31142完整终格至12208保留格的旧全根覆盖	算法说明	reader:r05:reduction	H.7.1	458	K.4.3	428	新版位置
R05-D2-V3	12208种子、114055闭分割、67989已排/58274保留的v3森林	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-D2-V3	12208种子、114055闭分割、67989已排/58274保留的v3森林	算法说明	reader:r05:reduction	H.7.1	458	K.4.3	428	新版位置
R05-D2-HALF-F	合资格F>=1/2全扇区排除及其1839标量终格	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-D2-HALF-F	合资格F>=1/2全扇区排除及其1839标量终格	算法说明	reader:r05:reduction	H.7.1	458	K.4.3	428	新版位置
R05-D2-OVERLAY	58274完整记录经half-F固定格overlay保留46383原格	正文或附录命题	nine:source-reduction	36.3	114	11.3	49	新版位置
R05-D2-OVERLAY	58274完整记录经half-F固定格overlay保留46383原格	算法说明	reader:r05:reduction	H.7.1	458	K.4.3	428	新版位置
R05-D3-C1	原13行+chart3的同点必要系统、完整cap/lambda与全盒C1保点收缩	正文或附录命题	nine:system	36.3	115	11.3	50	新版位置
R05-D3-C1	原13行+chart3的同点必要系统、完整cap/lambda与全盒C1保点收缩	正文或附录命题	nine:first-ten	36.12	116	11.11	51	新版位置
R05-D3-C1	原13行+chart3的同点必要系统、完整cap/lambda与全盒C1保点收缩	正文或附录命题	nine:lambda	36.9	115	11.8	51	新版位置
R05-D3-C1	原13行+chart3的同点必要系统、完整cap/lambda与全盒C1保点收缩	正文或附录命题	nine:central-rows	36.15	117	11.13	52	新版位置
R05-D3-C1	原13行+chart3的同点必要系统、完整cap/lambda与全盒C1保点收缩	正文或附录命题	nine:chart-rows	36.16	117	11.14	52	新版位置
R05-D3-C1	原13行+chart3的同点必要系统、完整cap/lambda与全盒C1保点收缩	算法说明	reader:r05:kernel	H.7.2	459	K.4.3	428	新版位置
R05-D3-C2	18/24必要值行、均值Hessian、73/85必要线性行与有理支撑	正文或附录命题	nine:ambient	36.4	117	H.1	388	新版位置
R05-D3-C2	18/24必要值行、均值Hessian、73/85必要线性行与有理支撑	正文或附录命题	nine:separation	36.5	118	11.4	52	新版位置
R05-D3-C2	18/24必要值行、均值Hessian、73/85必要线性行与有理支撑	正文或附录命题	nine:support	36.4	119	11.4	53	新版位置
R05-D3-C2	18/24必要值行、均值Hessian、73/85必要线性行与有理支撑	算法说明	reader:r05:kernel	H.7.2	459	K.4.3	428	新版位置
R05-FINAL-BASE	最终不交分区：17766原格baseline fresh数学块	正文或附录命题	nine:exhaustion	36.5	120	11.5	55	新版位置
R05-FINAL-BASE	最终不交分区：17766原格baseline fresh数学块	算法说明	reader:r05:cell-algorithm	H.7.3	460	K.4.3	428	新版位置
R05-FINAL-PREFIX	最终不交分区：6144原格第一段	正文或附录命题	nine:exhaustion	36.5	120	11.5	55	新版位置
R05-FINAL-PREFIX	最终不交分区：6144原格第一段	算法说明	reader:r05:cell-algorithm	H.7.3	460	K.4.3	428	新版位置
R05-FINAL-SECOND	最终不交分区：6144原格第二段	正文或附录命题	nine:exhaustion	36.5	120	11.5	55	新版位置
R05-FINAL-SECOND	最终不交分区：6144原格第二段	算法说明	reader:r05:cell-algorithm	H.7.3	460	K.4.3	428	新版位置
R05-FINAL-TAIL	最终不交分区：16329尾段，含2979保留已算+13350后续原格	正文或附录命题	nine:exhaustion	36.5	120	11.5	55	新版位置
R05-FINAL-TAIL	最终不交分区：16329尾段，含2979保留已算+13350后续原格	算法说明	reader:r05:cell-algorithm	H.7.3	460	K.4.3	428	新版位置
R05-FINAL-15	15个旧有限继承占位均已有fresh完整原格数学替换	正文或附录命题	nine:exhaustion	36.5	120	11.5	55	新版位置
R05-FINAL-15	15个旧有限继承占位均已有fresh完整原格数学替换	算法说明	reader:r05:cell-algorithm	H.7.3	460	K.4.3	428	新版位置
R05-FINAL-ASSEMBLY	最终46383原始身份、不交四段接合及未决0	正文或附录命题	nine:exhaustion	36.5	120	11.5	55	新版位置
R05-FINAL-ASSEMBLY	最终46383原始身份、不交四段接合及未决0	正文或附录命题	nine:thm:r05	36.1	112	11.1	48	新版位置
R05-FINAL-ASSEMBLY	最终46383原始身份、不交四段接合及未决0	算法说明	reader:r05:cell-algorithm	H.7.3	460	K.4.3	428	新版位置
R06-SOURCE	严格实际R06源进入B06及新纯解析m<1	正文或附录命题	r06:source-root	37.3	123	12.3	58	新版位置
R06-SOURCE	严格实际R06源进入B06及新纯解析m<1	正文或附录命题	app:r06-source	F	410	I	389	新版位置
R06-SOURCE	严格实际R06源进入B06及新纯解析m<1	算法说明	reader:r06	H.8	461	K.3.4	425	新版位置
R06-ROWS	十四维十二必要等式、唯一成本及25个精确仿射行	正文或附录命题	r06:twelve-rows	37.15	124	12.15	58	新版位置
R06-ROWS	十四维十二必要等式、唯一成本及25个精确仿射行	正文或附录命题	r06:cost	37.16	124	12.16	58	新版位置
R06-ROWS	十四维十二必要等式、唯一成本及25个精确仿射行	正文或附录命题	reader:r06:finite	H.8.1	461	K.3.4	425	新版位置
R06-ROWS	十四维十二必要等式、唯一成本及25个精确仿射行	算法说明	reader:r06	H.8	461	K.3.4	425	新版位置
R06-IDENTITY	R06冻结材料身份及806875原闭叶结构	正文或附录命题	reader:r06:evidence	H.8.3	463	K.3.4	426	新版位置
R06-IDENTITY	R06冻结材料身份及806875原闭叶结构	算法说明	reader:r06	H.8	461	K.3.4	425	新版位置
R06-READBACK	原项目V4有限覆盖与留存精确续链读验	正文或附录命题	r06:finite-cover	37.4	124	12.4	59	新版位置
R06-READBACK	原项目V4有限覆盖与留存精确续链读验	正文或附录命题	reader:r06:evidence	H.8.3	463	K.3.4	426	新版位置
R06-READBACK	原项目V4有限覆盖与留存精确续链读验	算法说明	reader:r06	H.8	461	K.3.4	425	新版位置
R06-REBUILD	全部非线性证据fresh重建的材料合同与当前便携边界	正文或附录命题	reader:r06:evidence	H.8.3	463	K.3.4	426	新版位置
R06-REBUILD	全部非线性证据fresh重建的材料合同与当前便携边界	算法说明	reader:r06	H.8	461	K.3.4	425	新版位置
R04-SOURCE	原严格源到四维域及实际形状驻点	正文或附录命题	r04:frame-reduction	G.1	425	J.1	404	新版位置
R04-SOURCE	原严格源到四维域及实际形状驻点	正文或附录命题	r04:omega	38.6	126	10.8	47	新版位置
R04-SOURCE	原严格源到四维域及实际形状驻点	正文或附录命题	r04:durations	38.2	125	10.4	46	新版位置
R04-SOURCE	原严格源到四维域及实际形状驻点	算法说明	reader:r04	H.9	464	K.3.3	425	新版位置
R04-SHAPE	固定正面积形状根存在、唯一、全局最小	正文或附录命题	r04:shape-unique	G.1	426	J.1	405	新版位置
R04-SHAPE	固定正面积形状根存在、唯一、全局最小	算法说明	reader:r04	H.9	464	K.3.3	425	新版位置
R04-BOUNDS	矩形比较、解析尾界及明确半径局部下界	正文或附录命题	r04:rectangle-comparison	G.2	427	J.2	406	新版位置
R04-BOUNDS	矩形比较、解析尾界及明确半径局部下界	正文或附录命题	r04:tail-bound	G.6	431	J.6	410	新版位置
R04-BOUNDS	矩形比较、解析尾界及明确半径局部下界	正文或附录命题	r04:local-bound	G.9	435	J.9	414	新版位置
R04-BOUNDS	矩形比较、解析尾界及明确半径局部下界	算法说明	reader:r04	H.9	464	K.3.3	425	新版位置
R04-COVER	十六精确闭初盒的完整全域核验	正文或附录命题	r04:finite-cover	G.10	438	J.10	417	新版位置
R04-COVER	十六精确闭初盒的完整全域核验	算法说明	reader:r04	H.9	464	K.3.3	425	新版位置
Q-UNIFORM	从定性有限性到显式段数上界N<26·2^160	正文或附录命题	ub:main	3.1	9			备用路线见固定包内 v1 正文
Q-UNIFORM	从定性有限性到显式段数上界N<26·2^160	正文或附录命题	ub:prop:block	4.1	9			备用路线见固定包内 v1 正文
Q-UNIFORM	从定性有限性到显式段数上界N<26·2^160	正文或附录命题	ub:lem:recovery	4.3	10			备用路线见固定包内 v1 正文
Q-UNIFORM	从定性有限性到显式段数上界N<26·2^160	正文或附录命题	ub:prop:short	4.4	11			备用路线见固定包内 v1 正文
Q-UNIFORM	从定性有限性到显式段数上界N<26·2^160	算法说明	reader:development	H.4	448			备用路线见固定包内 v1 正文
Q-COARSE	合资格局部费用拼凑给B≤20及N≤21	正文或附录命题	dev:thm:coarse	15.1	38			备用路线见固定包内 v1 正文
Q-COARSE	合资格局部费用拼凑给B≤20及N≤21	正文或附录命题	dev:comb:pair-margin	14.1	37			备用路线见固定包内 v1 正文
Q-COARSE	合资格局部费用拼凑给B≤20及N≤21	正文或附录命题	dev:comb:B21	14.2	37			备用路线见固定包内 v1 正文
Q-COARSE	合资格局部费用拼凑给B≤20及N≤21	算法说明	reader:development	H.4	448			备用路线见固定包内 v1 正文
Q-1355	1355必要循环词的1334排除与21保留	正文或附录命题	dev:run:finite-calculation	17.1	42			备用路线见固定包内 v1 正文
Q-1355	1355必要循环词的1334排除与21保留	正文或附录命题	dev:run:21	17.2	44			备用路线见固定包内 v1 正文
Q-1355	1355必要循环词的1334排除与21保留	正文或附录命题	dev:run:catalogue-table	3	39			备用路线见固定包内 v1 正文
Q-1355	1355必要循环词的1334排除与21保留	算法说明	reader:development	H.4	448			备用路线见固定包内 v1 正文
Q-COMPACT	紧凑组件分发的明确范围与其余固定数学输入	正文或附录命题	reader:compact	H.9.4	466	K.3.5	426	新版位置
Q-COMPACT	紧凑组件分发的明确范围与其余固定数学输入	算法说明	reader:compact	H.9.4	466	K.3.5	426	新版位置


==> anc/READER-ARCHIVE.json <==
{
  "manuscript_revision": "1122R16",
  "edition": "1118R01",
  "bundled_v1_manuscript_edition": "1117R02",
  "computational_baseline": "1116R01",
  "filename": "reinhardt-reader-algorithms--1118R01.tar.xz",
  "ancillary_path": "anc/reinhardt-reader-algorithms--1118R01.tar.xz",
  "bytes": 110221188,
  "sha256": "fc8a71782c9c7c809f5d3638aac88da321ae5c5c44394a415d2395f9183090c8",
  "package_manifest_sha256": "0bbe201b07e178a23493b259e819a07a6cb023a3a3f0ef67e7525b9bc09253f5",
  "archive_directory": "reinhardt-reader-algorithms--1117R02",
  "bundled_v1_manuscript_sha256": "0cb4e5ae0a4b9164b08220417d0b0e0310fb30231556f24dea9133dc47c57c4b",
  "revision_claim_locations": "CLAIM-LOCATIONS--1122R16.tsv",
  "analytic_supplement": {
    "filename": "h2-h3-analytic-sources.tar.xz",
    "bytes": 1292928,
    "sha256": "2d5b8738bca6bea907f930dd04377dbfb882b8401b1d7876d7e7efe07ec1016a",
    "contents": 830,
    "guide": "h2-h3-analytic-sources/README.md"
  },
  "package_file_identifiers": {
    "verify_seven.py": [
      6533,
      "1c4406c7b7a4abda50199c32b83f34abca356c274430f3c165a1539215a6f988"
    ],
    "EDITION-CHECKS.json": [
      7845,
      "048220279ef9a09d1e0ba652b918bed0ca9ea66d1e0ec0ad98ae98ed40bbbd26"
    ],
    "PACKAGE-MANIFEST.json": [
      844853,
      "0bbe201b07e178a23493b259e819a07a6cb023a3a3f0ef67e7525b9bc09253f5"
    ],
    "TASKS.json": [
      24288,
      "b0526112b3881ba1525177c7bc11d12ae88c9169da6d5742e9f2c156544a1183"
    ],
    "CLAIM-MAP.json": [
      95197,
      "7bedcc030cf9fbb30f4f2870a22e79fd4f9fe2ea95a84d2296ce39075315f9b8"
    ],
    "FILE-REFERENCE-MAP.json": [
      8811,
      "04da0f4ff7990e991b91e6e34869697f6c4c59688c541f7763769e79aa4fa757"
    ],
    "manuscript.tex": [
      1502748,
      "0cb4e5ae0a4b9164b08220417d0b0e0310fb30231556f24dea9133dc47c57c4b"
    ]
  }
}


==> anc/README.txt <==
A proof of the Reinhardt conjecture
Reader's guide to the supplementary files for manuscript revision 1122R16

Start with Appendix K of the paper. Sections K.3 and K.4 connect finite checks to the statements that use them. The paper establishes the geometric hypotheses, the inclusion of candidates in the checked domains, and the use of the resulting inequalities. The main theorem also uses analytic arguments outside the finite tasks.

1. Fixed algorithm archive

Download reinhardt-reader-algorithms--1118R01.tar.xz from the ancillary files of this revision. Verify the downloaded file before extraction.

  size in bytes: 110221188
  SHA-256: fc8a71782c9c7c809f5d3638aac88da321ae5c5c44394a415d2395f9183090c8

The archive extracts to reinhardt-reader-algorithms--1117R02/. The outer-file entry in its FILE-REFERENCE-MAP.json uses the earlier download name and refers to the file listed above in this revision. The v1 archive has a SHA-256 beginning 178898b8. READER-ARCHIVE.json alongside this guide identifies the fixed file and the separate analytic supplement.

After extraction, start with README.md in the archive root. TASKS.json lists 66 tasks. PACKAGE-MANIFEST.json records the sizes and hashes of 3,629 files. The extraction should preserve the hard links or produce regular copies with identical bytes. The Dockerfile specifies Ubuntu 24.04 on little-endian x86-64 Linux. Appendix K and PAPER-PREMISES.md give the mathematical scope of the computations. In particular, the three R05 scalar tasks r05-coercivity-c0, r05-coercivity-g and r05-sharp-reserve support the coefficient comparisons in K.4.

Two entries in FILE-REFERENCE-MAP.json retain earlier sizes and hashes. Their file paths are correct. Use the following values from PACKAGE-MANIFEST.json, which the reader driver uses for integrity checking:

  EDITION-CHECKS.json    7845 bytes
  048220279ef9a09d1e0ba652b918bed0ca9ea66d1e0ec0ad98ae98ed40bbbd26
  verify_seven.py        6533 bytes
  1c4406c7b7a4abda50199c32b83f34abca356c274430f3c165a1539215a6f988

2. From the fixed package to the current paper

Use CLAIM-MAP.json in the archive root for the original 98 claim identifiers. Its theorem and page numbers refer to the v1 manuscript included as manuscript.tex. The file CLAIM-LOCATIONS--1122R16.tsv next to this guide gives the corresponding locations for this revision. In column order it lists the fixed claim ID, description, location type, TeX label, v1 number and page, 1122R16 number and page, and a reading note. Of the 309 entries, 296 have current locations. The other 13 refer to earlier arguments for Q-UNIFORM, Q-COARSE and Q-1355. Those arguments are available in the archived v1 source. Theorem A.4 in the present paper gives the finite-switching proof associated with G01.

3. Analytic sources for H2 and H3

Extract h2-h3-analytic-sources.tar.xz and start with h2-h3-analytic-sources/README.md. Its references use the 1122R06 source guide. For the hypotheses and subsequent comparisons used here, read D.9-D.11 in the current paper. The supplement retains the original records and historical TeX evidence with their relative paths. SHA256SUMS inside the supplement covers the 829 accompanying files. The finite checks associated with these arguments are H2-01 through H2-21 and H3-01 through H3-05 in the fixed algorithm archive.

